Application of adapted-bubbles to the Helmholtz equation with large wave numbers in 2d

An adapted bubble approach which is a modifiation of the residual-free bubbles (RFB) method, is proposed for the Helmhotz problem in 2D. A new two-level finite element method is introduced for the approximations of the bubble functions. Unlike the other equations such as the advection-diffusion equation, RFB method when applied to the Helmholtz equation, does not depend on another stabilized method to obtain approximations to the solutions of the sub-problems. Adapted bubbles (AB) are obtained by a simple modification of the sub-problems. This modification increases the accuracy of the numerical solution impressively. The AB method is able to solve the Helmholtz equation efficiently in 2D up to ch = 3.5 where c is the wave number and h is the mesh size. We provide analysis to show how the AB method mitigates the pollution error.

==> loglogplot_Fourthorder.m <==
clear all
x = [0.125  0.0625  0.0312  0.0156  0.0078  0.0039  0.0020];

% error in infinity norm
f1 = [0.0137  0.0037  9.4604e-04 2.4033e-04 6.0558e-05 1.5199e-05 3.8072e-06];



% errror in 2-norm 

%f1 = [0.0082  0.0021 5.5059e-04 1.3930e-04 3.5032e-05  8.7839e-06  2.1992e-06];

loglog(x,f1,'-ko')
%xticks([0 0.6 1.5 2 3])
xlabel('ch')
ylabel(['$ \mathcal{K}_2(A^s) $'],'interpreter','latex')
